Does the grand coalition form? Persistence, arrival, and the role of the sharing rule in a dynamic process of nested binding agreements

We study a dynamic coalition-formation process in the tradition of Konishi and Ray (2003): players repeatedly form and dissolve binding agreements, evaluate states by discounted long-term expected payoffs, and hold self-confirming beliefs about the process. States and payoff sharing follow Heitzig and Kornek (2018): a state is a hierarchy of nested agreements, and the members of a new agreement share the surplus it generates, measured against the state without that agreement. All payoff assumptions are structural. We prove that every grand state ever reached is absorbing, and that every absorbing state is grand, for every discount factor. A grand state is actually reached, almost surely, for small discount factors, for three players, and, at every discount factor, whenever distributional stakes are smaller than each player s share of the efficiency gain. Otherwise the process can fail only by cycling for ever among non-grand states. We give exact necessary conditions on such a cycle, decidable for a fixed candidate cycle by linear programming, and exhibit, under an earlier and weaker notion of profitability, a four-player payoff structure whose only closed class is a cycle of two pairs forming and dissolving alternately. Under the present definition, and under either termination rule, no equilibrium traverses a cycle on a fixed schedule: somebody always reaches a state they would rather not leave, and the axioms give them the floor. Whether arrival can fail by cycling at random is open. The axioms are not merely postulated: we exhibit a bargaining game proposal, amendment by substitutes voted on by their own signatories, final unanimity, and an arbitrarily small delay on failure whose equilibria satisfy them as the delay vanishes, and which settles each period in its first round.

==> anc/README.md <==
# Numerical search (Section 6.4 of the note)

* `model.py` — the 52-state space for n=4, moves, weighted-Nash payoffs for a public-good
  specification, the Heitzig–Kornek equilibrium rule, and closed-communicating-class detection.
  An equilibrium is verified exactly: the rule applied to the resulting evaluations must return
  the same transition matrix.
* `cournot.py` — payoffs for the Cournot specification.
* `hunt.py` — randomised search for an equilibrium with a non-grand recurrent class. None found.
* `fig.py` — extracts the reachable transition graph and the players favouring each move; the
  basis of Figure 1.

Run e.g. `python3 hunt.py 7 20` (seed, number of parameter draws).

## The counterexample (Section 6.5)

* `lp.py` — enumerates the coalition structures, builds the linear map from raw payoffs `r_i(P)` to
  state payoffs `pi` under the weighted-Nash sharing rule, and enumerates simple cycles among
  non-grand states.
* `lean.py` — the relaxed mixed-integer feasibility problem for a candidate deterministic cycle:
  evaluations inside the cycle and at grand states are exact, evaluations elsewhere are left free,
  so infeasibility is a proof.
* `sym.py` — variants with symmetry constraints, plus `verify`, which checks a candidate exactly by
  applying the equilibrium rule to the resulting evaluations and confirming the same transition
  matrix comes back.

All twelve three-cycles are infeasible. The rotating-pairs four-cycle is feasible, and the resulting
payoffs, rounded to integers, give the equilibrium of Proposition 6.7.


==> anc/amend.py <==
"""QRE of the amendment protocol.

A round at x: a proposer i, drawn with probability q_i, tables m in M^+(x)
with probability proportional to exp(bt * ell_i(tau(m))).  Substitutes m'
with R(m') subset R(m) are moved and voted on pairwise against the current
proposal, each k in R(m') voting for m' with probability
sigmoid(bt*(ell_k(tau(m')) - ell_k(tau(m)))); m' replaces m iff all of them
do.  When no substitute passes, R(m) votes on m against failure, j accepting
with probability sigmoid(bt*(ell_j(tau(m)) - V_j(x))).  Failure costs eps and
restarts the phase, so the kernel is the renormalised weight of agreements.

Within the amendment stage the admissible substitutes are offered in a
uniformly random order and the first one to pass replaces the proposal;
conditional on some substitute passing, the one that does is taken to be
distributed proportionally to its own passing probability.  That is the only
approximation here.
"""
import numpy as np
import model as M

SIG = lambda u: 0.5 * (1.0 + np.tanh(0.5 * u))


def kernel(ell, V, EM, q, bt):
    NS = M.NS
    P = np.zeros((NS, NS))
    for xi in range(NS):
        mv = EM[xi]
        nm = len(mv)
        tgt = np.array([t for (t, R) in mv])
        Rs = [frozenset(R) for (t, R) in mv]
        lt = ell[tgt]                                     # (nm, n)
        acc = np.array([np.prod([SIG(bt * (ell[t][j] - V[xi][j])) for j in R])
                        for (t, R) in mv])
        S = np.zeros((nm, nm))                            # S[m, m'] pass probability
        for k in range(nm):
            for l in range(nm):
                if l == k or not Rs[l] <= Rs[k]:
                    continue
                S[k, l] = np.prod([SIG(bt * (lt[l][r] - lt[k][r])) for r in Rs[l]])
        tot = S.sum(axis=1)
        psome = 1.0 - np.prod(1.0 - S, axis=1)
        T = np.zeros((nm, nm))
        nz = tot > 0
        T[nz] = (psome[nz] / tot[nz])[:, None] * S[nz]
        absorb = 1.0 - psome
        lg = bt * lt
        lg -= lg.max(axis=0, keepdims=True)
        pw = np.exp(lg)
        pw /= pw.sum(axis=0, keepdims=True)
        p0 = pw @ q
        nu = np.linalg.solve(np.eye(nm) - T.T, p0) * absorb
        u = nu * acc
        s = u.sum()
        if s <= 0:
            P[xi, xi] = 1.0
            continue
        np.add.at(P[xi], tgt, u / s)
    return P


def fixed_point(pi, delta, EM, q, beta, P0=None, iters=4000, damp=0.25, tol=1e-12):
    NS = M.NS
    P = np.full((NS, NS), 1.0 / NS) if P0 is None else P0.copy()
    bt = beta * delta
    for it in range(iters):
        ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
        Pn = kernel(ell, P @ ell, EM, q, bt)
        d = np.abs(Pn - P).max()
        P = (1 - damp) * P + damp * Pn
        if d < tol:
            break
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    P = kernel(ell, P @ ell, EM, q, bt)
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    return P, ell, P @ ell, d, it


==> anc/boltzmann.py <==
"""Logit (Boltzmann) play of the bargaining protocol of Subsection 3.4.

Each period at x: a proposer i is drawn with probability q_i and tables
m in M^+(x) with probability proportional to exp(bt * ell_i(tau(m))),
bt = beta*delta; the members of R(m) accept independently with probability
sigmoid(bt * Delta_j(m)), Delta_j(m) = ell_j(tau(m)) - V_j(x); rejection
restarts the round at no cost.  The period's outcome is the first accepted
proposal, so the kernel is the renormalised one-round weight.

Stay moves s^i_x (target x, relevant set {i}) are part of M^+(x).
"""
import numpy as np
import model as M

SIG = lambda u: 0.5 * (1.0 + np.tanh(0.5 * u))


def build_ext_moves(unanimous):
    """M^+(x) as list of (target_index, relevant_tuple) per state."""
    out = []
    for xi, x in enumerate(M.STATES):
        lst = [(M.IDX[t], tuple(sorted(R))) for (t, R, k) in M.moves(x, unanimous)]
        lst += [(xi, (i,)) for i in M.PLAYERS]          # stay moves
        out.append(lst)
    return out


def kernel(ell, V, EM, q, bt):
    NS = M.NS
    P = np.zeros((NS, NS))
    for xi in range(NS):
        mv = EM[xi]
        tgt = np.array([t for (t, R) in mv])
        # proposal weights: softmax over targets, per proposer
        lg = bt * ell[tgt]                               # (nm, N)
        lg -= lg.max(axis=0, keepdims=True)
        pw = np.exp(lg)
        pw /= pw.sum(axis=0, keepdims=True)              # mu_i(m)
        prop = pw @ q                                    # sum_i q_i mu_i(m)
        acc = np.ones(len(mv))
        for k, (t, R) in enumerate(mv):
            acc[k] = np.prod([SIG(bt * (ell[t][j] - V[xi][j])) for j in R])
        u = prop * acc
        s = u.sum()
        if s <= 0:
            P[xi, xi] = 1.0
            continue
        np.add.at(P[xi], tgt, u / s)
    return P


def fixed_point(pi, delta, EM, q, beta, iters=3000, damp=0.25, seed=None,
                tol=1e-11):
    NS = M.NS
    rng = np.random.default_rng(seed)
    if seed is None:
        P = np.full((NS, NS), 1.0 / NS)
    else:
        P = rng.random((NS, NS)) ** 3 + 1e-6
        P /= P.sum(axis=1, keepdims=True)
    bt = beta * delta
    for it in range(iters):
        ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
        V = P @ ell
        Pn = kernel(ell, V, EM, q, bt)
        d = np.abs(Pn - P).max()
        P = (1 - damp) * P + damp * Pn
        if d < tol:
            break
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    V = P @ ell
    P = kernel(ell, V, EM, q, bt)          # clean evaluation, no damping residue
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    return P, ell, P @ ell, d, it


def stationary(P, tol=1e-13):
    NS = P.shape[0]
    A = np.vstack([P.T - np.eye(NS), np.ones(NS)])
    b = np.zeros(NS + 1)
    b[-1] = 1.0
    mu, *_ = np.linalg.lstsq(A, b, rcond=None)
    return np.clip(mu, 0, None) / np.clip(mu, 0, None).sum()


def hitting_times(P):
    """E_y[time to reach a grand state] for non-grand y."""
    G = np.array([M.is_grand(x) for x in M.STATES])
    Q = P[np.ix_(~G, ~G)]
    n = Q.shape[0]
    return np.linalg.solve(np.eye(n) - Q, np.ones(n))


def diagnostics(P, mu):
    G = np.array([M.is_grand(x) for x in M.STATES])
    exit_r = P[np.ix_(G, ~G)].sum(axis=1)
    entry_r = P[np.ix_(~G, G)].sum(axis=1)
    T = hitting_times(P).max()
    return dict(muG=mu[G].sum(), max_exit=exit_r.max(), min_entry=entry_r.min(),
                Tmax=T, bound=1.0 / (1.0 + exit_r.max() * T))


def kernel_floor(ell, V, EM, q, bt):
    """Kernel including the counter-proposal stage of Definition 3.18.

    A round: proposer i tables m with probability proportional to
    exp(bt*ell_i(tau(m))).  Then the floor is repeatedly given to a uniformly
    drawn player j, who chooses logistically among the current proposal m and
    the admissible counters D(m) = {m' : R(m') subset R(m)}; a counter becomes
    the current proposal and the floor repeats.  When the choice is to stand
    pat, R(m) votes, each member accepting with probability
    sigmoid(bt*Delta_j(m)).  Rejection restarts the round at no cost, so the
    kernel is the renormalised weight of accepted proposals.
    """
    NS = M.NS
    P = np.zeros((NS, NS))
    n = len(M.PLAYERS)
    for xi in range(NS):
        mv = EM[xi]
        nm = len(mv)
        tgt = np.array([t for (t, R) in mv])
        Rs = [set(R) for (t, R) in mv]
        lt = ell[tgt]                                    # (nm, N) target values
        # initial proposal distribution
        lg = bt * lt
        lg -= lg.max(axis=0, keepdims=True)
        pw = np.exp(lg)
        pw /= pw.sum(axis=0, keepdims=True)
        p0 = pw @ q
        # floor step: F[m, a]
        F = np.zeros((nm, nm))
        for k in range(nm):
            adm = [l for l in range(nm) if Rs[l] <= Rs[k]]
            if k not in adm:
                adm.append(k)
            u = bt * lt[adm]                              # (|adm|, N)
            u = u - u.max(axis=0, keepdims=True)
            e = np.exp(u)
            e /= e.sum(axis=0, keepdims=True)             # per-player choice
            pos_k = adm.index(k)
            survive = float(np.prod(e[pos_k]))            # every player stands pat
            F[k, k] += survive
            wt = e.sum(axis=1)
            wt[pos_k] = 0.0
            tot = wt.sum()
            if tot > 0:
                for pos, l in enumerate(adm):
                    if l != k:
                        F[k, l] += (1.0 - survive) * wt[pos] / tot
        stand = np.diag(F).copy()
        Foff = F - np.diag(stand)
        # distribution over proposals reaching a vote; no move is tabled twice
        # in a round, so the chain of counters is bounded (here by n steps)
        cur, v = p0.copy(), np.zeros(nm)
        for _ in range(n):
            v += cur * stand
            cur = cur @ Foff
        v += cur                                          # residual votes as tabled
        acc = np.array([np.prod([SIG(bt * (ell[t][j] - V[xi][j])) for j in R])
                        for (t, R) in mv])
        u = v * acc
        s = u.sum()
        if s <= 0:
            P[xi, xi] = 1.0
            continue
        np.add.at(P[xi], tgt, u / s)
    return P


def kernel_round(ell, V, EM, q, bt, inner=200, tol=1e-12):
    """QRE of the full round of Definition 3.18, counter-proposals included.

    With eps -> 0 a failed round restarts at no cost, so its value to j is the
    value of the period's outcome, which is V_j(x); no extra fixed point is
    needed.  Writing A_j(m) for the value of letting m go to the vote,

        A_j(m) = acc(m) ell_j(tau(m)) + (1 - acc(m)) V_j(x),

    a player holding the floor against m chooses logistically between passing,
    worth A_j(m), and tabling a counter m' with R(m') subset R(m), worth the
    continuation W_j(m').  The proposal reaches a vote only if every player
    passes.  W solves the resulting fixed point, and the kernel is the
    renormalised weight of the proposals that reach a vote and are accepted.
    """
    NS, n = M.NS, len(M.PLAYERS)
    P = np.zeros((NS, NS))
    for xi in range(NS):
        mv = EM[xi]
        nm = len(mv)
        tgt = np.array([t for (t, R) in mv])
        Rs = [frozenset(R) for (t, R) in mv]
        lt = ell[tgt]
        acc = np.array([np.prod([SIG(bt * (ell[t][j] - V[xi][j])) for j in R])
                        for (t, R) in mv])
        A = acc[:, None] * lt + (1 - acc)[:, None] * V[xi][None, :]
        adm = [[l for l in range(nm) if Rs[l] <= Rs[k] and l != k] for k in range(nm)]
        lg = bt * lt
        lg -= lg.max(axis=0, keepdims=True)
        pw = np.exp(lg)
        pw /= pw.sum(axis=0, keepdims=True)
        p0 = pw @ q
        W = A.copy()
        for _ in range(inner):
            c = np.zeros((nm, nm))
            Pv = np.ones(nm)
            for k in range(nm):
                if not adm[k]:
                    continue
                u = bt * W[adm[k]]                       # (|adm|, N)
                a = bt * A[k]                            # (N,)
                mx = np.maximum(u.max(axis=0), a)
                eu = np.exp(u - mx)
                ea = np.exp(a - mx)
                s = ea / (ea + eu.sum(axis=0))           # pass probability, per player
                Pv[k] = float(np.prod(s))
                wgt = (eu / (ea + eu.sum(axis=0))) * 1.0  # (|adm|, N)
                col = wgt.sum(axis=1)
                if col.sum() > 0:
                    c[k, adm[k]] = (1 - Pv[k]) * col / col.sum()
            Wn = Pv[:, None] * A + c @ W
            d = np.abs(Wn - W).max()
            W = Wn
            if d < tol:
                break
        nu = np.linalg.solve(np.eye(nm) - c.T, p0) * Pv
        u = nu * acc
        s = u.sum()
        if s <= 0:
            P[xi, xi] = 1.0
            continue
        np.add.at(P[xi], tgt, u / s)
    return P


==> anc/cournot.py <==
import numpy as np, model as M

def make_cournot(A, c, w):
    """Cournot oligopoly with inverse demand P=A-Q and quadratic costs c_i q_i^2/2.
       Blocks of the top-level partition act as joint-profit maximisers."""
    def raw(P):
        gam = {K: sum(1.0/c[i] for i in K) for K in P}
        Gam = sum(g/(1+g) for g in gam.values())
        pr = A/(1+Gam)                      # equilibrium price A-Q
        q = np.zeros(M.N)
        for K in P:
            for i in K:
                q[i] = pr/((1+gam[K])*c[i])
        Q = q.sum()
        p = A-Q
        return np.array([p*q[i]-0.5*c[i]*q[i]**2 for i in range(M.N)])
    cache={}
    def pi(x):
        if x in cache: return cache[x]
        P=M.toplevel(x); base=raw(P); res=np.zeros(M.N)
        for K in P:
            if len(K)==1:
                (i,)=tuple(K); res[i]=base[i]
            else:
                ref=pi(frozenset(x-{K}))
                delta=sum(base[j] for j in K)-sum(ref[j] for j in K)
                wK=sum(w[j] for j in K)
                for i in K: res[i]=ref[i]+w[i]/wK*delta
        cache[x]=res; return res
    return np.array([pi(x) for x in M.STATES])


==> anc/dynfig.py <==
"""Emit TikZ for the pictures of the logit dynamics (Subsection 6.5):

pi_cycle.txt and pi_cycle_mild.txt are payoff specifications supporting the
cycle of Proposition 6.6, produced by worst.worst(cycles_in_nongrand(5)[27],
0.4, ...) with payoff bounds 1000 and 8 respectively.


  graph  -- transition graph of the logit kernel, line widths proportional
            to transition probability;
  flows  -- expected payoff flow E[pi_i(X_t)] per player and in total,
            started from the state with no agreements.

Usage:  python3 dynfig.py graph|flows [beta]
"""
import sys
import numpy as np
import model as M
import boltzmann as B
import amend
from cournot import make_cournot

L = 'ABCD'
C = np.array([0.6, 0.9, 1.5, 2.5])
W = np.array([0.1, 0.2, 0.3, 0.4])
DELTA = 0.4


def lab(x):
    def blk(K, fam):
        if len(K) == 1:
            return L[list(K)[0]]
        return '[' + ''.join(sorted(blk(k, fam) for k in M.children(fam, K))) + ']'
    return ','.join(sorted(blk(K, x) for K in M.toplevel(x)))


CYCLE = False        # set from the command line: payoffs and termination rule


def solve(beta):
    if CYCLE:
        pi = np.loadtxt(__file__.replace('dynfig.py', 'pi_cycle.txt'))
        q = np.ones(4) / 4
        EM = B.build_ext_moves(False)
    else:
        pi = make_cournot(10.0, C, W)
        q = W / W.sum()
        EM = B.build_ext_moves(True)
    NS = M.NS
    if CYCLE:                       # warm start on the four-cycle
        import lp
        cyc = lp.cycles_in_nongrand(5)[27]
        P0 = np.full((NS, NS), 1e-6)
        for k, i in enumerate(cyc):
            P0[i, cyc[(k + 1) % 4]] = 1.0
        P0 /= P0.sum(axis=1, keepdims=True)
    else:
        P0 = None
    P, ell, V, d, it = amend.fixed_point(pi, DELTA, EM, q, beta, P0=P0)
    return pi, P, ell


def visited(P, x0, steps=500, thresh=1e-3):
    """States carrying non-negligible expected occupation from x0."""
    v = np.zeros(M.NS)
    m = np.zeros(M.NS)
    m[x0] = 1.0
    for _ in range(steps):
        v += m
        m = m @ P
    keep = [i for i in range(M.NS) if v[i] > thresh]
    return sorted(keep, key=lambda i: -v[i]), v


def emit_graph(beta, pmin=0.002):
    pi, P, ell = solve(beta)
    x0 = next(i for i, x in enumerate(M.STATES) if len(M.toplevel(x)) == 4)
    keep, v = visited(P, x0, thresh=1e-5 if CYCLE else 1e-3)
    keep = keep[:8]
    nb = {i: len(M.toplevel(M.STATES[i])) for i in keep}
    layers = {}
    for i in keep:
        layers.setdefault(nb[i], []).append(i)
    order = sorted(layers, reverse=True)          # 4 blocks .. 1 block
    pos = {}
    for c, k in enumerate(order):
        ids = sorted(layers[k], key=lambda i: -v[i])
        for j, i in enumerate(ids):
            pos[i] = (c * 3.8, 1.7 * (j - (len(ids) - 1) / 2))
    print(r'\begin{tikzpicture}[>=stealth,')
    print(r'   st/.style={draw,rectangle,rounded corners=1pt,inner sep=3pt,font=\small},')
    print(r'   gr/.style={draw,rectangle,rounded corners=6pt,double,inner sep=3pt,font=\small}]')
    for i in keep:
        sty = 'gr' if M.is_grand(M.STATES[i]) else 'st'
        print(r'\node[%s] (n%d) at (%.2f,%.2f) {$%s$};' % (sty, i, pos[i][0], pos[i][1], lab(M.STATES[i])))
    for i in keep:
        for j in keep:
            p = P[i, j]
            if p < pmin:
                continue
            lw = 0.25 + 4.0 * p
            if i == j:
                print(r'\draw[->,line width=%.2fpt] (n%d) to[out=115,in=65,looseness=8] (n%d);'
                      % (lw, i, j))
            elif abs(pos[i][0] - pos[j][0]) < 1e-9:
                print(r'\draw[->,line width=%.2fpt] (n%d) to[bend left=22] (n%d);' % (lw, i, j))
            elif pos[j][0] < pos[i][0]:
                print(r'\draw[->,line width=%.2fpt,gray] (n%d) to[bend left=18] (n%d);' % (lw, i, j))
            else:
                print(r'\draw[->,line width=%.2fpt] (n%d) -- (n%d);' % (lw, i, j))
    print(r'\end{tikzpicture}')
    print('%%%% kept %d states; line width = 0.25pt + 4pt * transition probability, self-loops included' % len(keep))


def emit_flows(beta, T=150, seed=11):
    """Simulated realizations: pi_i(X_t) along one sample path of the chain."""
    pi, P, ell = solve(beta)
    rng = np.random.default_rng(seed)
    x = next(i for i, st in enumerate(M.STATES) if len(M.toplevel(st)) == 4)
    path = [x]
    for _ in range(T):
        x = rng.choice(M.NS, p=P[x])
        path.append(x)
    ind = np.array([pi[x] for x in path])
    tot = ind.sum(axis=1)
    sx = 10.4 / T
    ylo = min(0.0, tot.min(), ind.min()); yhi = max(tot.max(), ind.max())
    pad = 0.05 * (yhi - ylo); ylo, yhi = ylo - pad, yhi + pad
    sy = 5.0 / (yhi - ylo); off = -ylo
    print(r'\begin{tikzpicture}[font=\small,>=stealth]')
    print(r'\draw[->] (0,0) -- (%.2f,0) node[right,font=\scriptsize]{$t$};' % (sx * T + 0.5))
    if ylo < 0 < yhi:
        print(r'\draw[gray,thin] (0,%.2f) -- (%.2f,%.2f);' % (sy * off, sx * T, sy * off))
    print(r'\draw[->] (0,0) -- (0,%.2f);' % (sy * (yhi - ylo) * 1.02))
    raw = (yhi - ylo) / 6.0
    mag = 10.0 ** np.floor(np.log10(raw))
    step = float(min([1, 2, 5, 10], key=lambda k: abs(k * mag - raw)) * mag)
    yv = np.ceil(ylo / step) * step
    while yv <= yhi:
        print(r'\draw (0,%.2f) -- (-0.08,%.2f) node[left,font=\scriptsize]{$%g$};'
              % (sy * (yv + off), sy * (yv + off), yv))
        yv += step
    raws = T / 6.0
    magt = 10.0 ** np.floor(np.log10(raws))
    tstep = int(max(1, min([1, 2, 5, 10], key=lambda k: abs(k * magt - raws)) * magt))
    for t in range(0, T + 1, tstep):
        print(r'\draw (%.2f,0) -- (%.2f,-0.08) node[below,font=\scriptsize]{$%d$};'
              % (sx * t, sx * t, t))
    vstar = max(pi[i].sum() for i in range(M.NS))
    print(r'\draw[dashed,gray] (0,%.2f) -- (%.2f,%.2f);'
          % (sy * (vstar + off), sx * T, sy * (vstar + off)))
    print(r'\node[above,font=\scriptsize,gray] at (%.2f,%.2f) {$V^\ast$};'
          % (sx * T * 0.5, sy * (vstar + off)))

    def steps(vals):
        pts = []
        for t, v in enumerate(vals):
            pts.append('(%.3f,%.3f)' % (sx * t, sy * (v + off)))
            pts.append('(%.3f,%.3f)' % (sx * (t + 1), sy * (v + off)))
        return ' '.join(pts)

    print(r'\draw[very thick] plot coordinates {%s};' % steps(tot))
    styles = ['dashed', 'dotted', 'densely dashdotted', 'solid, gray']
    for i in range(4):
        print(r'\draw[%s] plot coordinates {%s};' % (styles[i], steps(ind[:, i])))
    # stagger end labels so that none overlap
    labs = sorted([(sy * (tot[-1] + off), 'total')]
                  + [(sy * (ind[-1][i] + off), '$%s$' % L[i]) for i in range(4)])
    placed = []
    for y, txt in labs:
        if placed and y - placed[-1] < 0.34:
            y = placed[-1] + 0.34
        placed.append(y)
        print(r'\node[right,font=\scriptsize] at (%.2f,%.2f) {%s};' % (sx * T + 0.15, y, txt))
    print(r'\end{tikzpicture}')
    exc = sum(1 for t in range(1, T + 1)
              if M.is_grand(M.STATES[path[t - 1]]) and not M.is_grand(M.STATES[path[t]]))
    print('%%%% path visits %d distinct states, %d departures from the grand set, total flow min %.2f max %.2f'
          % (len(set(path)), exc, tot.min(), tot.max()))


if __name__ == '__main__':
    what = sys.argv[1]
    beta = float(sys.argv[2]) if len(sys.argv) > 2 else 5.0
    CYCLE = len(sys.argv) > 3 and sys.argv[3] == 'cycle'
    if what == 'graph':
        emit_graph(beta)
    elif CYCLE:
        emit_flows(beta, 200, 3)
    else:
        emit_flows(beta)


==> anc/farsighted.py <==
"""The counterexample under FAR-SIGHTED surplus sharing.

Primitive: the partition function v(K;P), i.e. the joint raw payoff of each block.
Transfers are unknown; they are pinned by requiring that for every state x, every
top-level node K and every i in K,

    ell_i(x) - ell_i(x^{-K}) = s_i(K) * sum_{j in K} ( ell_j(x) - ell_j(x^{-K}) ),

with s_i(K) = w_i / w(K).  Since ell = L pi with L = (1-delta)(I - delta p)^{-1},
this is linear in pi for fixed p, and together with the block-sum constraints
sum_{i in K} pi_i(x) = v(K;P(x)) it is a square system: 4 equations per state.
We solve it, recompute p from the resulting evaluations by the equilibrium rule,
and iterate to a joint fixed point of (pi, p).
"""
import numpy as np
import model as M
import lp

W = np.ones(4) / 4
F = frozenset(range(4))


def partition_function():
    """v[(P, K)] for every partition P and block K; the counterexample, scaled by 16."""
    v = {}
    for P in lp.PARTS:
        for K in P:
            v[(P, K)] = 0.0
    P_grand = frozenset({F})
    P_ABCD = frozenset({frozenset({0, 1}), frozenset({2, 3})})
    P_ABcd = frozenset({frozenset({0, 1}), frozenset({2}), frozenset({3})})
    P_4 = frozenset({frozenset({i}) for i in range(4)})
    v[(P_grand, F)] = 256.0
    v[(P_ABCD, frozenset({0, 1}))] = 0.0
    v[(P_ABCD, frozenset({2, 3}))] = 240.0
    v[(P_ABcd, frozenset({0, 1}))] = 240.0
    v[(P_4, frozenset({2}))] = 112.0
    v[(P_4, frozenset({3}))] = 128.0
    return v


def var(xi, i):
    return xi * 4 + i


def solve_pi(p, delta, v, w=W):
    """Solve the linear system for pi given the process p."""
    NS = M.NS
    L = (1 - delta) * np.linalg.inv(np.eye(NS) - delta * p)   # ell_i(x) = sum_y L[x,y] pi_i(y)
    n = NS * 4
    A = np.zeros((n, n))
    b = np.zeros(n)
    row = 0
    for xi in range(NS):
        x = M.STATES[xi]
        P = frozenset(M.toplevel(x))
        for K in M.toplevel(x):
            # block-sum constraint
            for i in K:
                A[row, var(xi, i)] = 1.0
            b[row] = v[(P, K)]
            row += 1
            if len(K) == 1:
                continue
            ref = M.IDX[frozenset(x - {K})]
            wK = sum(w[j] for j in K)
            members = sorted(K)
            for i in members[:-1]:
                # ell_i(x) - ell_i(ref) - s_i * sum_j (ell_j(x) - ell_j(ref)) = 0
                for y in range(NS):
                    c = L[xi, y] - L[ref, y]
                    A[row, var(y, i)] += c
                    for j in K:
                        A[row, var(y, j)] -= w[i] / wK * c
                b[row] = 0.0
                row += 1
    assert row == n, (row, n)
    return np.linalg.solve(A, b).reshape(NS, 4)


def fixed_point(delta, unanimous, v, w=W, pi0=None, iters=300, damp=0.4):
    MV = M.build_moves(unanimous)
    pi = pi0.copy() if pi0 is not None else np.zeros((M.NS, 4))
    p = np.eye(M.NS)
    for _ in range(iters):
        ell = M.evaluations(p, pi, delta)
        pnew = M.transition(ell, MV, w)
        try:
            pinew = solve_pi(pnew, delta, v, w)
        except np.linalg.LinAlgError:
            return None, None, None, False
        if np.allclose(pnew, p, atol=1e-10) and np.allclose(pinew, pi, atol=1e-6):
            # take the EXACT solution of the linear system at the converged p,
            # so that the block sums and the sharing conditions hold to machine precision
            pi = solve_pi(pnew, delta, v, w)
            ell = M.evaluations(pnew, pi, delta)
            ok = np.allclose(M.transition(ell, MV, w), pnew, atol=1e-12)
            return pnew, pi, ell, ok
        p = pnew
        pi = (1 - damp) * pi + damp * pinew
    return p, pi, M.evaluations(p, pi, delta), False


L = 'ABCD'


def lab(x):
    def blk(K, f):
        if len(K) == 1:
            return L[list(K)[0]]
        return '[' + ''.join(sorted(blk(k, f) for k in M.children(f, K))) + ']'
    return ','.join(sorted(blk(K, x) for K in M.toplevel(x)))


if __name__ == "__main__":
    v = partition_function()
    for unan in (True, False):
        for d in (0.3, 0.5, 0.7, 0.9):
            p, pi, ell, ok = fixed_point(d, unan, v)
            if p is None:
                print(unan, d, 'singular')
                continue
            cl = M.closed_classes(p)
            bad = [c for c in cl if not any(M.is_grand(M.STATES[i]) for i in c)]
            print('unanimous' if unan else 'unilateral', 'delta', d, 'exact', ok,
                  'non-grand class', [lab(M.STATES[i]) for i in bad[0]] if bad else None)


==> anc/fig.py <==
import numpy as np, model as M
from cournot import make_cournot
L='ABCD'
def lab(x):
    def blk(K, fam):
        if len(K)==1: return L[list(K)[0]]
        ch=M.children(fam,K)
        return '['+''.join(sorted(blk(k,fam) for k in ch))+']'
    return ','.join(sorted(blk(K,x) for K in M.toplevel(x)))

def favourers(xi, ell, MV, w, tol=1e-12):
    """for each realised target, the set of players favouring it"""
    cand=[]
    for (tgt,R,kind) in MV[xi]:
        ti=M.IDX[tgt]
        if all(ell[ti][i]>ell[xi][i]+tol for i in R): cand.append((ti,R))
    keep=[]
    for (ti,R) in cand:
        dom=False
        for (t2,R2,k2) in MV[xi]:
            tj=M.IDX[t2]
            if R2<=R and all(ell[tj][i]>ell[ti][i]+tol for i in R2): dom=True;break
        if not dom: keep.append((ti,R))
    targets=sorted({t for (t,_) in keep})
    fav={t:[] for t in targets}
    if not targets: return fav
    for i in range(M.N):
        best=max(ell[t][i] for t in targets)
        for t in targets:
            if ell[t][i]>best-tol: fav[t].append(i)
    return fav

def graph(P, ell, MV, w):
    start=M.IDX[frozenset()]; seen={start}; fr=[start]; edges=[]
    while fr:
        v=fr.pop(); fav=favourers(v,ell,MV,w)
        for u in np.where(P[v]>1e-9)[0]:
            if u!=v:
                edges.append((v,u,P[v,u],fav.get(u,[])))
                if u not in seen: seen.add(u); fr.append(u)
    return seen, edges

if __name__=="__main__":
    import sys
    sets=[(np.array([0.5,1.0,2.0,3.0]),np.ones(4)/4),
          (np.array([0.3,0.6,1.2,4.0]),np.ones(4)/4),
          (np.array([0.5,1.0,2.0,3.0]),np.array([.4,.3,.2,.1])),
          (np.array([0.4,0.8,1.0,5.0]),np.array([.15,.2,.25,.4])),
          (np.array([1.0,1.0,1.0,4.0]),np.array([.3,.3,.3,.1])),
          (np.array([0.6,0.9,1.5,2.5]),np.array([.1,.2,.3,.4])),
          (np.array([0.5,0.5,3.0,3.0]),np.array([.35,.35,.15,.15])),
          (np.array([0.2,1.0,2.0,6.0]),np.ones(4)/4)]
    for k,(c,w) in enumerate(sets):
        pi=make_cournot(10.0,c,w)
        for unan in (True,False):
            MV=M.build_moves(unan)
            for d in (0.4,0.6,0.8,0.95):
                P,ell,ok=M.solve(pi,d,MV,w,iters=250)
                if not ok: continue
                seen,edges=graph(P,ell,MV,w)
                if len(seen)>=5:
                    print("set",k,"unan",unan,"delta",d,"states",len(seen))
                    for v,u,p,f in edges:
                        print("   %-16s -> %-16s %.2f  %s"%(lab(M.STATES[v]),lab(M.STATES[u]),p,''.join(L[i] for i in f)))


==> anc/hunt.py <==
import numpy as np, model as M, sys
from cournot import make_cournot
rng=np.random.default_rng(int(sys.argv[1]))
MVs={True:M.build_moves(True), False:M.build_moves(False)}
gi=set(i for i,x in enumerate(M.STATES) if M.is_grand(x))
found=0; solved=0
for t in range(int(sys.argv[2])):
    c=rng.uniform(0.2,4,4); w=rng.dirichlet(np.ones(4)*rng.choice([0.3,1.0,3.0]))
    pi=make_cournot(10.0,c,w)
    for unan in (True,False):
        for d in (0.7,0.9,0.97):
            P,ell,ok=M.solve(pi,d,MVs[unan],w,iters=120,seed=rng.integers(1e6))
            if not ok: continue
            solved+=1
            for cl in M.closed_classes(P):
                if not (set(cl)&gi):
                    found+=1
                    print("FOUND",unan,d,c,w,[sorted(tuple(sorted(K)) for K in M.STATES[i]) for i in cl],flush=True)
print("solved",solved,"non-grand classes found",found)


==> anc/lean.py <==
"""Relaxed MILP: is there ANY payoff structure making a given deterministic cycle
a closed class of an equilibrium (unanimous termination)?

Relaxation: evaluations at non-grand states outside the cycle are left free, so
every move leading there can be blocked at will.  Evaluations inside the cycle
and at grand states are exact.  Infeasibility is therefore a proof.
"""
import numpy as np, itertools, sys
import model as M, lp
from scipy.optimize import milp, LinearConstraint, Bounds

def constraints_for(cycle, w, delta, eps):
    A = lp.build_pi_map(w)
    k = len(cycle); rho = (1-delta)/(1-delta**k)
    ell = {}
    for j,xi in enumerate(cycle):
        ell[xi] = rho*sum(delta**s * A[cycle[(j+s)%k]] for s in range(k))
    for xi in range(M.NS):
        if M.is_grand(M.STATES[xi]): ell[xi] = A[xi]
    MV = M.build_moves(True)
    hard, disj = [], []
    # efficiency
    gN = M.IDX[frozenset({M.FULL})]
    hard.append((sum(A[gN,i] for i in range(4)), 0.0, 0.0))
    for P in lp.PARTS:
        if len(P)==1: continue
        xi = next(t for t in range(M.NS)
                  if frozenset(M.toplevel(M.STATES[t]))==P and not M.is_grand(M.STATES[t]))
        hard.append((sum(A[xi,i] for i in range(4)), -np.inf, -1.0))
    incyc = set(cycle)
    for j,xi in enumerate(cycle):
        yj = cycle[(j+1)%k]
        mv = lp.move_at(xi,yj); assert mv, (xi,yj)
        _,Rj,_ = mv
        for i in Rj:                                    # profitability
            hard.append((ell[yj][i]-ell[xi][i], eps, np.inf))
        for (t,R2,kind) in MV[xi]:
            tj = M.IDX[t]
            if tj==yj and R2==Rj: continue
            known = M.is_grand(t) or tj in incyc
            if not known: continue                      # blockable for free
            opts = [ell[xi][i]-ell[tj][i] for i in R2]  # unprofitable (>=0)
            if Rj <= R2:
                opts.append(('conj',[ell[yj][i]-ell[tj][i] for i in Rj]))
            disj.append(opts)
        for (t2,R3,k3) in MV[xi]:                       # m_x undominated
            tj2 = M.IDX[t2]
            if (tj2==yj and R3==Rj) or not (R3 <= Rj): continue
            if not (M.is_grand(t2) or tj2 in incyc): continue
            disj.append([ell[yj][i]-ell[tj2][i] for i in R3])
    return A, hard, disj

def solve(cycle, w, delta, eps=1e-2, BIG=1e5, rb=100.0, tl=30):
    A,hard,disj = constraints_for(cycle,w,delta,eps)
    nb=sum(len(d) for d in disj); nv=lp.NVAR_R+nb
    rows,lo,hi=[],[],[]
    for v,l,h in hard:
        rows.append(np.concatenate([v,np.zeros(nb)])); lo.append(l); hi.append(h)
    b0=0
    for d in disj:
        sel=np.zeros(nv)
        for kk in range(len(d)): sel[lp.NVAR_R+b0+kk]=1
        rows.append(sel); lo.append(1); hi.append(np.inf)
        for kk,opt in enumerate(d):
            zi=lp.NVAR_R+b0+kk
            vs = opt[1] if isinstance(opt,tuple) else [opt]
            rhs = eps if isinstance(opt,tuple) else 0.0
            for u in vs:
                row=np.concatenate([u,np.zeros(nb)]); row[zi]=-BIG
                rows.append(row); lo.append(rhs-BIG); hi.append(np.inf)
        b0+=len(d)
    res=milp(c=np.zeros(nv),
             constraints=LinearConstraint(np.array(rows),np.array(lo),np.array(hi)),
             integrality=np.concatenate([np.zeros(lp.NVAR_R),np.ones(nb)]),
             bounds=Bounds(np.concatenate([-rb*np.ones(lp.NVAR_R),np.zeros(nb)]),
                           np.concatenate([ rb*np.ones(lp.NVAR_R), np.ones(nb)])),
             options=dict(time_limit=tl,mip_rel_gap=0))
    return res,A

if __name__=="__main__":
    maxlen=int(sys.argv[1]); deltas=[float(x) for x in sys.argv[2].split(',')]
    ws=[np.ones(4)/4]
    if len(sys.argv)>3 and sys.argv[3]=='asym':
        ws=[np.array([.1,.2,.3,.4]),np.array([.4,.3,.2,.1]),np.array([.05,.05,.45,.45])]
    cycles=lp.cycles_in_nongrand(maxlen)
    nfeas=0
    for ci,cyc in enumerate(cycles):
        if len(cyc)>maxlen: continue
        for w in ws:
            for d in deltas:
                res,A=solve(cyc,w,d)
                tag='FEASIBLE' if res.status==0 else ('infeasible' if res.status==2 else res.message[:30])
                if res.status==0:
                    nfeas+=1
                    r=res.x[:lp.NVAR_R]; pi=np.einsum('xir,r->xi',A,r)
                    np.save('lean_pi_%d_%s_%s.npy'%(ci,str(d),''.join('%.2f'%x for x in w)),pi)
                    print(ci,len(cyc),d,list(np.round(w,2)),tag,
                          [sorted(tuple(sorted(K)) for K in M.STATES[i]) for i in cyc],flush=True)
                elif res.status!=2:
                    print(ci,len(cyc),d,tag,flush=True)
    print('total feasible:',nfeas,'of',len(cycles),'cycles x',len(ws),'weights x',len(deltas),'deltas')


==> anc/lp.py <==
"""Search for a payoff structure making a given non-grand cycle an equilibrium class.

Free parameters: the raw per-player payoffs r_i(P) for every partition P of N and
every player i (60 numbers for n=4).  The state payoffs pi are then determined by
the weighted-Nash sharing rule, linearly in r for fixed weights w.  With a
candidate deterministic cycle C fixed, and unanimous termination (so that every
grand state is absorbing, Theorem 4.2), the evaluations at every state we need
are linear in r as well:

  * x in C          : ell = rho * sum_s delta^s pi(x_{j+1+s})   (cycle formula)
  * x grand         : ell = pi(x)
  * x else          : ell = (1-delta) pi(x) + delta pi(g_x)     (merge-all next)

The equilibrium requirements at the states of C are then linear inequalities in r
with disjunctions, i.e. a MILP.
"""
import itertools
import numpy as np
import model as M
from scipy.optimize import milp, LinearConstraint, Bounds

N = M.N
PARTS = []


def partitions(collection):
    collection = list(collection)
    if len(collection) == 1:
        yield [collection]
        return
    first = collection[0]
    for smaller in partitions(collection[1:]):
        for k, subset in enumerate(smaller):
            yield smaller[:k] + [[first] + subset] + smaller[k + 1:]
        yield [[first]] + smaller


PARTS = [frozenset(frozenset(b) for b in p) for p in partitions(list(range(N)))]
PIDX = {P: i for i, P in enumerate(PARTS)}
NP = len(PARTS)
NVAR_R = NP * N          # r_i(P)


def rvar(P, i):
    return PIDX[P] * N + i


def build_pi_map(w):
    """52 x 4 x NVAR_R array A with pi_i(x) = A[x,i] . r"""
    A = np.zeros((M.NS, N, NVAR_R))
    order = sorted(range(M.NS), key=lambda k: len(M.STATES[k]))
    for xi in order:
        x = M.STATES[xi]
        P = frozenset(M.toplevel(x))
        rowsraw = np.zeros((N, NVAR_R))
        for i in range(N):
            rowsraw[i, rvar(P, i)] = 1.0
        for K in M.toplevel(x):
            if len(K) == 1:
                (i,) = tuple(K)
                A[xi, i] = rowsraw[i]
            else:
                ref = M.IDX[frozenset(x - {K})]
                delta = sum(rowsraw[j] for j in K) - sum(A[ref, j] for j in K)
                wK = sum(w[j] for j in K)
                for i in K:
                    A[xi, i] = A[ref, i] + w[i] / wK * delta
    return A


def ell_map(A, cycle, delta):
    """52 x 4 x NVAR_R array of evaluations under the assumed continuation."""
    E = np.zeros_like(A)
    k = len(cycle)
    rho = (1 - delta) / (1 - delta ** k)
    incyc = {x: j for j, x in enumerate(cycle)}
    for xi in range(M.NS):
        if xi in incyc:
            j = incyc[xi]
            E[xi] = rho * sum(delta ** s * A[cycle[(j + s) % k]] for s in range(k))
        elif M.is_grand(M.STATES[xi]):
            E[xi] = A[xi]
        else:
            gx = M.IDX[frozenset(M.STATES[xi] | {M.FULL})]
            E[xi] = (1 - delta) * A[xi] + delta * A[gx]
    return E


def cycles_in_nongrand(maxlen=5):
    """Simple directed cycles among non-grand states, up to length maxlen."""
    ng = [i for i in range(M.NS) if not M.is_grand(M.STATES[i])]
    MV = M.build_moves(True)
    succ = {i: sorted({M.IDX[t] for (t, R, k) in MV[i]
                       if not M.is_grand(t)}) for i in ng}
    out = []
    for start in ng:
        stack = [(start, [start])]
        while stack:
            v, path = stack.pop()
            for u in succ[v]:
                if u == start and len(path) >= 3:
                    if min(path) == start:
                        out.append(list(path))
                elif u not in path and len(path) < maxlen and u > start:
                    stack.append((u, path + [u]))
    return out


def move_at(xi, xj):
    """the (unique, unanimous) move from state index xi to xj, or None"""
    for (t, R, kind) in M.build_moves(True)[xi]:
        if M.IDX[t] == xj:
            return (M.IDX[t], R, kind)
    return None


def milp_for_cycle(cycle, w, delta, eps=1e-3, BIG=1e4, rbound=100.0):
    A = build_pi_map(w)
    E = ell_map(A, cycle, delta)
    MV = M.build_moves(True)
    rows, lo, hi, bink = [], [], [], []
    nb = 0
    binrows = []

    def lin(vec, lower, upper):
        rows.append(vec); lo.append(lower); hi.append(upper)

    # efficiency: V({N}) = 0 and V(P) <= -1 otherwise
    Vfull = sum(A[M.IDX[frozenset({M.FULL})], i] for i in range(N))
    lin(np.concatenate([Vfull, np.zeros(0)]), 0, 0)
    for P in PARTS:
        if len(P) == 1:
            continue
        xi = next(k for k in range(M.NS)
                  if frozenset(M.toplevel(M.STATES[k])) == P and not M.is_grand(M.STATES[k]))
        VP = sum(A[xi, i] for i in range(N))
        lin(VP, -np.inf, -1.0)

    disj = []            # list of lists of (vec, sense) meaning vec.r >= eps
    for j, xi in enumerate(cycle):
        succ = cycle[(j + 1) % len(cycle)]
        mv = move_at(xi, succ)
        assert mv is not None, (xi, succ)
        _, R, _ = mv
        # (a) realised move profitable
        for i in R:
            lin(E[succ, i] - E[xi, i], eps, np.inf)
        # (c) realised move undominated + (b) all other moves blocked
        for (t, R2, kind) in MV[xi]:
            tj = M.IDX[t]
            if tj == succ and R2 == R:
                continue
            opts = []
            # unprofitable: some i in R2 with ell_i(t) <= ell_i(x)
            for i in R2:
                opts.append(E[xi, i] - E[tj, i])          # >= 0
            # dominated by m': all j in R' strictly prefer tau(m') to t
            for (t2, R3, k3) in MV[xi]:
                tj2 = M.IDX[t2]
                if tj2 == tj or not (R3 <= R2):
                    continue
                opts.append(('conj', [E[tj2, i] - E[tj, i] for i in R3]))
            disj.append(opts)
        # realised move must be undominated
        for (t2, R3, k3) in MV[xi]:
            tj2 = M.IDX[t2]
            if tj2 == succ or not (R3 <= R):
                continue
            disj.append([E[succ, i] - E[tj2, i] for i in R3])
    return A, E, rows, lo, hi, disj


==> anc/model.py <==
"""Search for an equilibrium whose recurrent class contains no grand state.

Model: hierarchies of binding agreements on N={0,1,2,3}; merges of top-level
blocks; chain-rule terminations; weighted-Nash surplus sharing; payoffs from a
linear-quadratic public-good game with heterogeneous benefit and cost
parameters.

Equilibrium rule (Heitzig-Kornek): each player proposes her favourite among the
profitable undominated moves; a move's probability is the total bargaining
weight of the players favouring it.
"""
import itertools
import numpy as np

N = 4
PLAYERS = tuple(range(N))
FULL = frozenset(PLAYERS)


# ---------------------------------------------------------------- state space
def laminar_families():
    cands = [frozenset(s) for k in range(2, N + 1)
             for s in itertools.combinations(PLAYERS, k)]
    out = []
    for r in range(len(cands) + 1):
        for fam in itertools.combinations(cands, r):
            ok = True
            for a, b in itertools.combinations(fam, 2):
                if not (a <= b or b <= a or not (a & b)):
                    ok = False
                    break
            if ok:
                out.append(frozenset(fam))
    return out


STATES = laminar_families()
IDX = {x: i for i, x in enumerate(STATES)}
NS = len(STATES)


def toplevel(x):
    maximal = [K for K in x if not any(K < K2 for K2 in x)]
    covered = set().union(*maximal) if maximal else set()
    return [frozenset([i]) for i in PLAYERS if i not in covered] + maximal


def is_grand(x):
    return FULL in x


def children(x, K):
    """Top-level blocks of K inside x, i.e. the parties that signed K."""
    inner = [K2 for K2 in x if K2 < K]
    maximal = [K2 for K2 in inner if not any(K2 < K3 for K3 in inner)]
    covered = set().union(*maximal) if maximal else set()
    return [frozenset([i]) for i in K if i not in covered] + maximal


# --------------------------------------------------------------------- moves
def moves(x, unanimous):
    """List of (target_state, relevant_frozenset, kind)."""
    out = []
    P = toplevel(x)
    for r in range(2, len(P) + 1):
        for S in itertools.combinations(P, r):
            K = frozenset().union(*S)
            out.append((frozenset(x | {K}), K, "merge"))
    for K in x:
        tgt = frozenset(K2 for K2 in x if not (K <= K2))
        top = next(T for T in toplevel(x) if K <= T)
        if unanimous:
            out.append((tgt, top, "term"))
        else:
            for i in K:
                out.append((tgt, frozenset([i]), "term"))
    return out


# ------------------------------------------------------------------- payoffs
def make_payoffs(b, c, w):
    """pi[state_index][player] under the weighted-Nash sharing rule."""

    def coalition_profile(P):
        """Best response profile: q_i = B_K / c_i for i in block K."""
        q = np.zeros(N)
        for K in P:
            B = sum(b[j] for j in K)
            for i in K:
                q[i] = B / c[i]
        return q

    def raw(P):
        q = coalition_profile(P)
        Q = q.sum()
        return np.array([b[i] * Q - 0.5 * c[i] * q[i] ** 2 for i in PLAYERS])

    cache = {}

    def pi(x):
        if x in cache:
            return cache[x]
        P = toplevel(x)
        base_raw = raw(P)
        res = np.zeros(N)
        for K in P:
            if len(K) == 1:
                (i,) = tuple(K)
                res[i] = base_raw[i]
            else:
                ref = pi(frozenset(x - {K}))
                delta = sum(base_raw[j] for j in K) - sum(ref[j] for j in K)
                wK = sum(w[j] for j in K)
                for i in K:
                    res[i] = ref[i] + w[i] / wK * delta
        cache[x] = res
        return res

    return np.array([pi(x) for x in STATES])


# --------------------------------------------------------------- equilibrium
def build_moves(unanimous):
    return [moves(x, unanimous) for x in STATES]


def transition(ell, MV, w, tol=1e-12):
    """The Heitzig-Kornek rule applied to evaluations `ell`."""
    P = np.zeros((NS, NS))
    for xi in range(NS):
        cand = []
        for (tgt, R, kind) in MV[xi]:
            ti = IDX[tgt]
            if all(ell[ti][i] > ell[xi][i] + tol for i in R):
                cand.append((ti, R))
        # remove dominated
        keep = []
        for (ti, R) in cand:
            dominated = False
            for (tj, R2) in [(IDX[t], r) for (t, r, k) in MV[xi]]:
                if R2 <= R and all(ell[tj][i] > ell[ti][i] + tol for i in R2):
                    dominated = True
                    break
            if not dominated:
                keep.append((ti, R))
        if not keep:
            P[xi, xi] = 1.0
            continue
        targets = sorted({t for (t, _) in keep})
        for i in PLAYERS:
            best = max(ell[t][i] for t in targets)
            arg = [t for t in targets if ell[t][i] > best - tol]
            for t in arg:
                P[xi, t] += w[i] / len(arg)
        P[xi] /= P[xi].sum()
    return P


def evaluations(P, pi, delta):
    return (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)


def solve(pi, delta, MV, w, iters=400, damp=0.5, seed=None):
    rng = np.random.default_rng(seed)
    ell = pi + (rng.normal(size=pi.shape) * pi.std() * 0.3 if seed is not None else 0)
    Pold = None
    for _ in range(iters):
        P = transition(ell, MV, w)
        new = evaluations(P, pi, delta)
        ell = (1 - damp) * ell + damp * new
        if Pold is not None and np.allclose(P, Pold, atol=1e-9):
            ell = new
            P2 = transition(ell, MV, w)
            if np.allclose(P2, P, atol=1e-9):
                return P, ell, True
        Pold = P
    return None, None, False


# -------------------------------------------------------- recurrent classes
def closed_classes(P, tol=1e-9):
    adj = [set(np.where(P[i] > tol)[0]) for i in range(NS)]
    index, low, onstack, stack, comps = {}, {}, {}, [], []
    counter = [0]

    def strong(v):
        work = [(v, iter(adj[v]))]
        index[v] = low[v] = counter[0]
        counter[0] += 1
        stack.append(v)
        onstack[v] = True
        while work:
            u, it = work[-1]
            advanced = False
            for wv in it:
                if wv not in index:
                    index[wv] = low[wv] = counter[0]
                    counter[0] += 1
                    stack.append(wv)
                    onstack[wv] = True
                    work.append((wv, iter(adj[wv])))
                    advanced = True
                    break
                elif onstack.get(wv):
                    low[u] = min(low[u], index[wv])
            if not advanced:
                work.pop()
                if work:
                    low[work[-1][0]] = min(low[work[-1][0]], low[u])
                if low[u] == index[u]:
                    comp = []
                    while True:
                        z = stack.pop()
                        onstack[z] = False
                        comp.append(z)
                        if z == u:
                            break
                    comps.append(comp)

    for v in range(NS):
        if v not in index:
            strong(v)
    out = []
    for comp in comps:
        cs = set(comp)
        if all(adj[v] <= cs for v in comp):
            out.append(sorted(cs))
    return out


==> anc/qre.py <==
"""Quantal-response equilibrium of the round of Protocol $P_\\varepsilon$
(Definition 3.18), solved as written rather than in a one-shot approximation.

A node of the round is a pair (m, S): m is the proposal currently on the
table, S the set of players not yet heard against it.  From (m, S) a player
j is drawn uniformly from S and chooses logistically between

  pass         -> node (m, S \\ {j}),                    value W_j(m, S\\{j})
  counter m'   -> node (m', N),  R(m') subset R(m),      value W_j(m', N)

At (m, empty) the members of R(m) vote, each accepting with probability
sigmoid(bt * Delta_j(m)); if all accept the round ends at tau(m), otherwise
the round fails, which at eps -> 0 is worth V_j(x) to every j, since the
period's outcome is then whatever the restarted round produces.

The floor against m is open to the members of R(m) only; letting every player
take it, as Definition 3.18 currently reads, gives outsiders a veto, since a
player who dislikes m can table a member's stay, which is admissible whenever
that member lies in R(m).

Departures from Definition 3.18, both documented in CHANGES.md: the
once-per-round rule is dropped (termination is automatic here, every pass
probability being positive at finite beta), and a rejected counter ends the
round rather than restoring the proposal it countered, which avoids carrying
the stack of countered proposals through the recursion.

The kernel is the renormalised probability that a round ends in agreement on
each target.
"""
import numpy as np
import model as M

SIG = lambda u: 0.5 * (1.0 + np.tanh(0.5 * u))


def round_solve(xi, EM, ell, V, q, bt, sweeps=60, tol=1e-13):
    """Unnormalised distribution over agreed targets at state xi.

    W[k, S] depends on W[k, S'] with S' smaller and on W[l, FULL]; the only
    cyclic dependency is through the full-floor values, so a sweep over S in
    increasing size is exact given W[., FULL], and we iterate on those alone.
    """
    mv = EM[xi]
    nm = len(mv)
    n = len(M.PLAYERS)
    FULL = (1 << n) - 1
    tgt = np.array([t for (t, R) in mv])
    Rs = [frozenset(R) for (t, R) in mv]
    lt = ell[tgt]
    acc = np.array([np.prod([SIG(bt * (ell[t][j] - V[xi][j])) for j in R])
                    for (t, R) in mv])
    ADM = np.array([[(Rs[l] <= Rs[k]) and l != k for l in range(nm)]
                    for k in range(nm)])
    # the floor against m is open to the members of R(m) only
    Rmask = np.array([sum(1 << j for j in Rs[k]) for k in range(nm)])
    subsets = sorted(range(FULL + 1), key=lambda S: bin(S).count('1'))

    Wv = acc[:, None] * lt + (1 - acc)[:, None] * V[xi]        # vote values
    Ov = np.zeros((nm, nm))
    Ov[np.arange(nm), np.arange(nm)] = acc

    Wf = Wv.copy()                                    # guess W[k, R(k)]
    Of = Ov.copy()
    for _ in range(sweeps):
        W = np.zeros((nm, FULL + 1, n))
        O = np.zeros((nm, FULL + 1, nm))
        W[:, 0], O[:, 0] = Wv, Ov
        for S in subsets:
            if S == 0:
                continue
            members = [j for j in range(n) if S >> j & 1]
            live = np.array([(S & ~Rmask[k]) == 0 for k in range(nm)])
            Wn = np.zeros((nm, n))
            On = np.zeros((nm, nm))
            for j in members:
                Sj = S & ~(1 << j)
                a = bt * W[:, Sj, j]                           # pass value
                b = bt * Wf[:, j]                              # counter values
                mx = np.maximum(a, np.where(ADM, b[None, :], -np.inf).max(axis=1))
                ea = np.exp(a - mx)
                eb = np.where(ADM, np.exp(b[None, :] - mx[:, None]), 0.0)
                den = ea + eb.sum(axis=1)
                pp = ea / den
                pc = eb / den[:, None]
                Wn += (pp[:, None] * W[:, Sj] + pc @ Wf) / len(members)
                On += (pp[:, None] * O[:, Sj] + pc @ Of) / len(members)
            W[:, S] = np.where(live[:, None], Wn, W[:, S])
            O[:, S] = np.where(live[:, None], On, O[:, S])
        Wr = W[np.arange(nm), Rmask]
        Or = O[np.arange(nm), Rmask]
        d = np.abs(Wr - Wf).max()
        Wf, Of = Wr, Or
        if d < tol:
            break

    lg = bt * lt
    lg -= lg.max(axis=0, keepdims=True)
    pw = np.exp(lg)
    pw /= pw.sum(axis=0, keepdims=True)
    p0 = pw @ q
    return p0 @ Of, tgt


def kernel(ell, V, EM, q, bt):
    NS = M.NS
    P = np.zeros((NS, NS))
    for xi in range(NS):
        w, tgt = round_solve(xi, EM, ell, V, q, bt)
        s = w.sum()
        if s <= 0:
            P[xi, xi] = 1.0
            continue
        np.add.at(P[xi], tgt, w / s)
    return P


def fixed_point(pi, delta, EM, q, beta, P0=None, iters=300, damp=0.3, tol=1e-11):
    NS = M.NS
    P = np.full((NS, NS), 1.0 / NS) if P0 is None else P0.copy()
    bt = beta * delta
    for it in range(iters):
        ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
        Pn = kernel(ell, P @ ell, EM, q, bt)
        d = np.abs(Pn - P).max()
        P = (1 - damp) * P + damp * Pn
        if d < tol:
            break
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    P = kernel(ell, P @ ell, EM, q, bt)
    ell = (1 - delta) * np.linalg.solve(np.eye(NS) - delta * P, pi)
    return P, ell, P @ ell, d, it


==> anc/sym.py <==
import numpy as np, model as M, lp, lean
from scipy.optimize import milp, LinearConstraint, Bounds

def sym_rows():
    """r_{rho(i)}(rho P) = r_i(P) for rho = (AB) and (CD)"""
    rows=[]
    for perm in [(1,0,2,3),(0,1,3,2)]:
        for P in lp.PARTS:
            Pp=frozenset(frozenset(perm[i] for i in b) for b in P)
            for i in range(4):
                v=np.zeros(lp.NVAR_R); v[lp.rvar(P,i)]+=1; v[lp.rvar(Pp,perm[i])]-=1
                rows.append(v)
    return rows

def solve_sym(cycle,w,delta,eps,rb=4.0,vlo=-8.0,tl=60):
    A,hard,disj = lean.constraints_for(cycle,w,delta,eps)
    # bounded inefficiency: V(P) >= vlo
    for P in lp.PARTS:
        if len(P)==1: continue
        xi=next(t for t in range(M.NS)
                if frozenset(M.toplevel(M.STATES[t]))==P and not M.is_grand(M.STATES[t]))
        hard.append((sum(A[xi,i] for i in range(4)), vlo, np.inf))
    for v in sym_rows(): hard.append((v,0.0,0.0))
    nb=sum(len(d) for d in disj); nv=lp.NVAR_R+nb; BIG=1e4
    rows,lo,hi=[],[],[]
    for v,l,h in hard: rows.append(np.concatenate([v,np.zeros(nb)])); lo.append(l); hi.append(h)
    b0=0
    for d in disj:
        sel=np.zeros(nv)
        for kk in range(len(d)): sel[lp.NVAR_R+b0+kk]=1
        rows.append(sel); lo.append(1); hi.append(np.inf)
        for kk,opt in enumerate(d):
            zi=lp.NVAR_R+b0+kk
            vs=opt[1] if isinstance(opt,tuple) else [opt]
            rhs=eps if isinstance(opt,tuple) else 0.0
            for u in vs:
                row=np.concatenate([u,np.zeros(nb)]); row[zi]=-BIG
                rows.append(row); lo.append(rhs-BIG); hi.append(np.inf)
        b0+=len(d)
    res=milp(c=np.zeros(nv),constraints=LinearConstraint(np.array(rows),np.array(lo),np.array(hi)),
             integrality=np.concatenate([np.zeros(lp.NVAR_R),np.ones(nb)]),
             bounds=Bounds(np.concatenate([-rb*np.ones(lp.NVAR_R),np.zeros(nb)]),
                           np.concatenate([ rb*np.ones(lp.NVAR_R), np.ones(nb)])),
             options=dict(time_limit=tl,mip_rel_gap=0))
    return res,A

def verify(r,A,cycle,w,delta):
    pi=np.einsum('xir,r->xi',A,r); MV=M.build_moves(True); k=len(cycle)
    rho=(1-delta)/(1-delta**k); ell0=np.zeros((M.NS,4))
    for xi in range(M.NS):
        if M.is_grand(M.STATES[xi]): ell0[xi]=pi[xi]
        else:
            gx=M.IDX[frozenset(M.STATES[xi]|{M.FULL})]; ell0[xi]=(1-delta)*pi[xi]+delta*pi[gx]
    for j,xi in enumerate(cycle): ell0[xi]=rho*sum(delta**s*pi[cycle[(j+s)%k]] for s in range(k))
    P=M.transition(ell0,MV,w); ell=M.evaluations(P,pi,delta); P2=M.transition(ell,MV,w)
    bad=[c for c in M.closed_classes(P) if not any(M.is_grand(M.STATES[i]) for i in c)]
    return np.allclose(P,P2), bad, pi, P, ell


==> anc/uni.py <==
import numpy as np, model as M, lp
w=np.ones(4)/4; F=frozenset(range(4))
A=lp.build_pi_map(w); r=np.zeros(lp.NVAR_R)
P_grand=frozenset({F}); P4=frozenset({frozenset({0}),frozenset({1}),frozenset({2}),frozenset({3})})
P_ABcd=frozenset({frozenset({0,1}),frozenset({2}),frozenset({3})}); P_ABCD=frozenset({frozenset({0,1}),frozenset({2,3})})
for (P,v) in [(P_grand,[0,0,8,8]),(P_ABCD,[0,0,7,8]),(P_ABcd,[7,8,0,0]),(P4,[0,0,7,8])]:
    for i in range(4): r[lp.rvar(P,i)]=v[i]
pi=np.einsum('xir,r->xi',A,r)
cyc=lp.cycles_in_nongrand(4)[17]
L='ABCD'
def lab(x):
    def blk(K,f):
        if len(K)==1: return L[list(K)[0]]
        return '['+''.join(sorted(blk(k,f) for k in M.children(f,K)))+']'
    return ','.join(sorted(blk(K,x) for K in M.toplevel(x)))
def equilibrium(d, unanimous):
    MV=M.build_moves(unanimous); k=4; rho=(1-d)/(1-d**k); ell=np.zeros((M.NS,4))
    for xi in range(M.NS):
        if M.is_grand(M.STATES[xi]): ell[xi]=pi[xi]
        else:
            gx=M.IDX[frozenset(M.STATES[xi]|{F})]; ell[xi]=(1-d)*pi[xi]+d*pi[gx]
    for j,xi in enumerate(cyc): ell[xi]=rho*sum(d**s*pi[cyc[(j+s)%k]] for s in range(k))
    if not unanimous:
        for j,xi in enumerate(cyc):
            gx=M.IDX[frozenset(M.STATES[xi]|{F})]; ell[gx]=(1-d)*pi[gx]+d*ell[xi]
    Pold=None
    for it in range(800):
        P=M.transition(ell,MV,w); new=M.evaluations(P,pi,d)
        if Pold is not None and np.allclose(P,Pold,atol=1e-10):
            ell=new
            if np.allclose(M.transition(ell,MV,w),P,atol=1e-10): return P,ell,True
        ell=0.5*ell+0.5*new; Pold=P
    return P,ell,False


==> anc/worst.py <==
import numpy as np, model as M, lp, lean, sys
from scipy.optimize import milp, LinearConstraint, Bounds
w=np.ones(4)/4; F=frozenset(range(4))
def rep_state(P):
    return next(t for t in range(M.NS)
                if frozenset(M.toplevel(M.STATES[t]))==P and not M.is_grand(M.STATES[t]))
def worst(cyc,d,P0,rb=1000.,eps=1e-2,BIG=1e6,tl=12):
    A,hard,disj=lean.constraints_for(cyc,w,d,eps)
    # pin gamma = 1 exactly: V(P0) = -1 (all non-grand already <= -1)
    xi0=rep_state(P0); row=sum(A[xi0,i] for i in range(4))
    hard=hard+[(row,-1.0,-1.0)]
    nb=sum(len(x) for x in disj); nv=lp.NVAR_R+nb
    rows,lo,hi=[],[],[]
    for v,l,h in hard: rows.append(np.concatenate([v,np.zeros(nb)])); lo.append(l); hi.append(h)
    b0=0
    for dd in disj:
        sel=np.zeros(nv)
        for k in range(len(dd)): sel[lp.NVAR_R+b0+k]=1
        rows.append(sel); lo.append(1); hi.append(np.inf)
        for k,opt in enumerate(dd):
            zi=lp.NVAR_R+b0+k
            vs=opt[1] if isinstance(opt,tuple) else [opt]
            rhs=eps if isinstance(opt,tuple) else 0.0
            for u in vs:
                r2=np.concatenate([u,np.zeros(nb)]); r2[zi]=-BIG
                rows.append(r2); lo.append(rhs-BIG); hi.append(np.inf)
        b0+=len(dd)
    c=np.zeros(nv)
    for xi in cyc:
        for i in range(4): c[:lp.NVAR_R]+=A[xi,i]/len(cyc)   # minimise Vbar = maximise V*-Vbar
    res=milp(c=c,constraints=LinearConstraint(np.array(rows),np.array(lo),np.array(hi)),
             integrality=np.concatenate([np.zeros(lp.NVAR_R),np.ones(nb)]),
             bounds=Bounds(np.concatenate([-rb*np.ones(lp.NVAR_R),np.zeros(nb)]),
                           np.concatenate([ rb*np.ones(lp.NVAR_R), np.ones(nb)])),
             options=dict(time_limit=tl,mip_rel_gap=1e-4))
    return res,A
if __name__=="__main__":
    d=float(sys.argv[1]); rb=float(sys.argv[2])
    cyc=lp.cycles_in_nongrand(5)[27]
    best=(-1,None)
    for P0 in lp.PARTS:
        if len(P0)==1: continue
        res,A=worst(cyc,d,P0,rb=rb)
        if res.x is None: print('  P0=%-22s infeasible/no solution'%('|'.join(''.join('ABCD'[i] for i in sorted(b)) for b in sorted(P0,key=lambda b:sorted(b))))); continue
        r=res.x[:lp.NVAR_R]; pi=np.einsum('xir,r->xi',A,r); V=pi.sum(1)
        gam=-max(V[t] for t in range(M.NS) if not M.is_grand(M.STATES[t]))
        price=-sum(V[x] for x in cyc)/len(cyc)
        lbl='|'.join(''.join('ABCD'[i] for i in sorted(b)) for b in sorted(P0,key=lambda b:sorted(b)))
        print('  P0=%-22s price=%9.3f  gamma=%6.3f  ratio=%8.3f  max|r|=%7.1f  status=%d'%(lbl,price,gam,price/gam,abs(r).max(),res.status),flush=True)
        if price/gam>best[0]: best=(price/gam,lbl,abs(r).max())
    print('BEST ratio at delta=%.2f, box=%.0f :'%(d,rb),best)

